Lagrangian basis method for dimensionality reduction of convection dominated nonlinear flows

Foundations of a new projection-based model reduction approach for convection dominated nonlinear fluid flows are summarized. In this method the evolution of the flow is approximated in the Lagrangian frame of reference. Global basis functions are used to approximate both the state and the position of the Lagrangian computational domain. It is demonstrated that in this framework, certain wave-like solutions exhibit low-rank structure and thus, can be efficiently compressed using relatively few global basis. The proposed approach is successfully demonstrated for the reduction of several simple but representative problems.

==> data/reducedSize.m <==
clear
clc
filename='motivation_k10.dat';
filenameE = ['R_',filename];
dense = importdata(filename);
x_light = linspace( min(dense(:,1)), max(dense(:,1)),2345);
y_light = interp1(dense(:,1),dense(:,2:end),x_light);
light= [x_light',y_light];
save(filenameE,'light','-ascii')


==> make.sh <==
#!/bin/bash

pdflatex -interaction=nonstopmode main.tex
bibtex main
pdflatex -interaction=nonstopmode main.tex
pdflatex -interaction=nonstopmode main.tex

rm *.aux
rm *.log

